Improvement of the planetary ephemerides using spacecraft navigation data and its application to fundamental physics

The planetary ephemerides play a crucial role for spacecraft navigation, mission planning, reduction and analysis of the most precise astronomical observations. The construction of such ephemerides is highly constrained by the tracking observations, in particular range, of the space probes collected by the tracking stations on the Earth. The present planetary ephemerides (DE, INPOP, EPM) are mainly based on such observations. However, the data used by the planetary ephemerides are not the direct raw tracking data, but measurements deduced after the analysis of raw data made by the space agencies and the access to such processed measurements remains difficult in terms of availability. The first part of the study deals with the analysis of the Mars Global Surveyor (MGS) tracking data. The tracking observations containing one-, two-, and three-way Doppler and two-way range are then used to reconstruct MGS orbit precisely. As a supplementary exploitation of MGS, we derived the solar corona model and estimated the average electron density along the line of sight separately for slow and fast wind regions. Fitting the planetary ephemerides, including additional data which were corrected for the solar corona perturbations, noticeably improves the extrapolation capability of the planetary ephemerides and the estimation of the asteroid masses (Verma et al., 2013). The second part of the thesis deals with the complete analysis of the MESSENGER tracking data. This analysis improved the Mercury ephemeris up to two order of magnitude compared to any latest ephemerides. Such high precision ephemeris, INPOP13a, is then used to perform general relativity tests of PPN-formalism. Our estimations of PPN parameters (? and ) are the most stringent than previous results (Verma et al., 2014).

==> CHP4_Plot/spice.f90 <==
          program test
          implicit none
          real(kind=8) :: state(6),dpr,jj,xyz,et,elemts(8)
          real(kind=8) :: date(3),rd, long, lat,gm,p,pi
          real(kind=8) :: semimajor,semiminor
          character*20 :: chr(3)
          integer*8 :: i,j

          open(100,file='input')
          pi=acos(-1d0)
          dpr=180d0/pi
          gm = 0.220318392241348d5
          do i=1,1940
          read(100,*)date(1:3),chr(1:3),j,state(1:6)
          state = state/1000d0
          call reclat (state, rd, long, lat)
          xyz = sqrt(state(1)**2+state(2)**2+state(3)**2)
          jj = (date(2)+date(3)/(86400d0))/365.25d0 -50d0+2000d0
          et = (jj-2000d0)*365.25d0*86400d0  
          call oscelt (state, et,gm, elemts)
          semimajor = elemts(1)/(1-elemts(2))
          semiminor = semimajor*sqrt(1-elemts(2)**2)
          p = 2*pi*sqrt(semimajor**3/gm)/3600d0
          write(201,'(10(f20.10,2x))')jj, elemts(1:6), semimajor, semiminor, p
          write(200,'(8(f20.10,2x))') jj, xyz, state(1:3), long*dpr, lat*dpr,rd
          elemts(6) = elemts(6)*dpr
          if (elemts(6) .lt. 0.5d0) then
          print*,jj, xyz-2400d0
          end if
         enddo

         stop
         end program test


==> script.sh <==
/usr/texbin/pdflatex Verma_Thesis.tex
#/usr/texbin/makeindex Verma_Thesis.glo -s "Verma_Thesis.ist" -t "Verma_Thesis.alg" -o "Verma_Thesis.acr" "Verma_Thesis.acn"
/usr/texbin/bibtex Verma_Thesis
/usr/texbin/makeglossaries Verma_Thesis 
/usr/texbin/xindy -L english  -I xindy -M "Verma_Thesis" -t "Verma_Thesis.alg" -o "Verma_Thesis.acr" "Verma_Thesis.acn"
/usr/texbin/pdflatex Verma_Thesis.tex

